Global Fits in the Supersymmetric Georgi-Machacek Model

We study a supersymmetric extension of the SM with Higgs triplets in the scalar sector. We begin with a review of the SM, particularly the Higgs mechanism. In the SM, the Higgs mechanism requires the presence of a complex Higgs doublet to break the electroweak symmetry and endow particles with a mass; this process is called Electroweak Symmetry Breaking. Although this is the simplest possibility, higher scalar representations may also contribute to the EWSB. The extent to which these higher representations contribute to EWSB is constrained by precise measurements of the $rho$ parameter. The model must predict $\rho=1$ at tree level. It is a fortuitous circumstance that simple doublet representations satisfy this requirement exactly. The underlying reason is that models with doublets satisfy an accidental custodial symmetry. Therefore, one can add any number of scalar doublets and still satisfy this experimental constraint. For higher representations, it is a bit trickier to maintain the custodial symmetry. We study in this work a supersymmetric model that incorporates triplet representations and satisfies the custodial symmetry. The non-supersymmetric Gorgi-Machacek model is one example of a custodial invariant model of SSB with Higgs triplets. However, the GM model has a fine-tuning problem beyond that of the SM. The solution to both issues is the Supersymmetric Custodial Triplet Model. The supersymmetric GM model arises as a low energy limit of the SCTM. It is this model that we study here. We make use of public code, GMCalc and HiggsTools, to perform global fits to the parameters of this model and obtain limits on model parameters at the $95%$ confidence level. For these hypothetical scalars, we identify the dominant decay channels and extract bounds on their branching ratios. We also examine the possible presence of a 95 GeV Higgs Boson in the SGM.

==> update_template.sh <==
#!/usr/bin/env bash

function validate_install {
    if [[ -d "latex" ]] || [[ -d "src" ]] || [[ -d "sty" ]]; then
        printf "\nWARNING: Template directory files already exist.\n"
        printf "Exiting installation.\n\n"
        printf "If you want to overwrite these files with an install pass:\n"
        printf "install overwrite\n\n"
        return 1
    else
        return 0
    fi
}

function install_check () {
    if [[ -f "$1" ]]; then
        printf "\nWARNING!: ${1} already exists.\n\n"
        printf "Do you want to overwrite ${1} with the template base version? [Y/N]: "
        read -r response
        response="$(echo ${response} | tr [:upper:] [:lower:])"
        if [[ "${response}" == "y" ]]; then
            cp Dedman-Thesis-Latex-Template/"${1}" ./"${1%/*}"
            return 0
        else
            printf "\nYour version of ${1} has been left untouched.\n"
            printf "Please verify that the template still works with your own files, "
            printf "as it is meant to be installed from scratch.\n"
            return 1
        fi
    else
        cp Dedman-Thesis-Latex-Template/"${1}" ./"${1%/*}"
    fi
}

function install {
    # In case using an older version of Git
    git submodule update --init --recursive
    git submodule update --recursive

    # Install files for the user to edit
    cp Dedman-Thesis-Latex-Template/user_thesis.tex .
    if [ ! -d "latex" ]; then
        mkdir latex
    fi
    install_check ".latexmkrc"
    if [[ $? -eq 0 ]]; then
        # Keep .latexmkrc under template control
        ln -s -f Dedman-Thesis-Latex-Template/.latexmkrc .latexmkrc
    fi
    install_check "latex/user_commands.tex"
    install_check "latex/user_packages.tex"
    install_check "latex/metadata.tex"
    cp Dedman-Thesis-Latex-Template/latex/standalone_abstract.tex ./latex/
    if [[ ! -d "src"  ]]; then
        cp -r Dedman-Thesis-Latex-Template/src .
    else
        install_check "src/abstract.tex"
        install_check "src/acknowledgements.tex"
        install_check "src/appendix_A.tex"
        install_check "src/dedication.tex"
        install_check "src/glossary.tex"
        install_check "src/introduction.tex"
        install_check "src/preface.tex"
        install_check "src/user_config.tex"
    fi
    cp -r Dedman-Thesis-Latex-Template/figures .
    cp -r Dedman-Thesis-Latex-Template/bib .
    install_check "Makefile"
    if [[ ! -f ".git/hooks/pre-commit" ]]; then
        # Keep .git/hooks/pre-commit under template control if they don't exist
        # https://stackoverflow.com/a/4594681/8931942
        ln -s -f ../../Dedman-Thesis-Latex-Template/.githooks/pre-commit .git/hooks/pre-commit
    fi

    # Use the template base files
    # -i.bak is used for compatability across GNU and BSD/macOS sed
    sed -i.bak 's/sty\//Dedman-Thesis-Latex-Template\/sty\//g' user_thesis.tex
    sed -i.bak 's/latex\/packages/Dedman-Thesis-Latex-Template\/latex\/packages/g' user_thesis.tex
    sed -i.bak 's/latex\/packages/Dedman-Thesis-Latex-Template\/latex\/packages/g' latex/standalone_abstract.tex
    sed -i.bak 's/latex\/preamble/Dedman-Thesis-Latex-Template\/latex\/preamble/g' user_thesis.tex
    sed -i.bak 's/latex\/custom_commands/Dedman-Thesis-Latex-Template\/latex\/custom_commands/g' user_thesis.tex
    sed -i.bak 's/latex\/front_pages/Dedman-Thesis-Latex-Template\/latex\/front_pages/g' user_thesis.tex
    find . -name \*.bak -type f -delete
}

function update {
    git submodule update --recursive --remote
}

function remove {
    if [[ -f Makefile ]]; then
        make realclean
    fi
    rm -rf Makefile user_thesis.tex src latex figures bib
}

function main {

    if [[ "$1" == "install" ]]; then
        if [[ $# -eq 2 && "$2" == "overwrite" ]]; then
            install
        elif validate_install; then
            install
        else
            exit 1
        fi
    elif [[ "$1" == "update" ]]; then
        update
        git diff --quiet Dedman-Thesis-Latex-Template
        if [[ $? -eq 0 ]]; then
            echo "The base files are up to date."
        else
            echo "Updated base files. Please commit changes to Dedman-Thesis-Latex-Template"
        fi
    elif [[ "$1" == "remove" ]]; then
        remove
    else
        printf "Do you want to sync your base LaTeX files with the template? [Y/N]: "
        read -r response
        # MacOS can't use Bash 4.0+, so use old lowercase method
        response="$(echo ${response} | tr [:upper:] [:lower:])"
        if [[ "${response}" == "y" ]]; then
            update
            git diff --quiet Dedman-Thesis-Latex-Template
            if [[ $? -eq 0 ]]; then
                echo "The base files are up to date."
            else
                echo "Updated base files. Please commit changes to Dedman-Thesis-Latex-Template"
            fi
        fi
    fi
}

main "$@"

